Orbifolds, geometric structures and foliations. Applications to harmonic maps

In recent years a lot of attention has been paid to topological spaces which are a bit more general than smooth manifolds - orbifolds. Orbifolds are intuitively speaking manifolds with some singularities. The formal definition is also modelled on that of manifolds, an orbifold is a topological space which locally is homeomorphic to the orbit space of a finite group acting on $R^n$. Orbifolds were defined by Satake, as V-manifolds, then studied by W. Thurston, who introduced the term "orbifold". Due to their importance in physics, and in particular in the string theory, orbifolds have been drawing more and more attention. In this paper we propose to show that the classical theory of geometrical structures, easily translates itself to the context of orbifolds and is closely related to the theory of foliated geometrical structures, cf. \cite{Wo0}. Finally, we propose a foliated approach to the study of harmonic maps between Riemannian orbifolds based on our previous research into transversely harmonic maps.

==> xy-3.9/support/pnmrawtopcropwhite.c <==
/* $Id: pnmrawtopcropwhite.c,v 3.10 2011/03/14 20:14:00 krisrose Exp $
**
** Crop off top white lines from raw PBM file (efficiently :)
** Copyright (c) 1991-1998	 Kristoffer H. Rose  <krisrose@tug.org>
**
** This file is part of the Xy-pic package for graphs and diagrams in TeX.
** Copyright (c) 1991-2011	 Kristoffer H. Rose  <krisrose@tug.org>
**
** The Xy-pic package is free software; you can redistribute it and/or modify
** it under the terms of the GNU General Public License as published by the
** Free Software Foundation; either version 2 of the License, or (at your
** option) any later version.
**
** The Xy-pic package is distributed in the hope that it will be useful, but
** WITHOUT ANY WARRANTY; without even the implied warranty of MERCHANTABILITY
** or FITNESS FOR A PARTICULAR PURPOSE.	 See the GNU General Public License
** for more details.
**
** You should have received a copy of the GNU General Public License along
** with this package; if not, see http://www.gnu.org/licenses/.
*/
static const char Id[] =
"@(#)$Id: pnmrawtopcropwhite.c,v 3.10 2011/03/14 20:14:00 krisrose Exp $\n";


#include <stdio.h>
#include <string.h>
#include <stdlib.h>

/* Globals */

#define PBMRAWMAGIC "P4"	/* Portable BitMap magic cookie */
#define PGMRAWMAGIC "P5"	/* Portable GrayMap magic cookie */
#define PPMRAWMAGIC "P6"	/* Portable PixMap magic cookie */
#define MAGICSIZE 2

static char *me;		/* program name */

/* Subroutines */

void oops(void) {
  fprintf(stderr, "Usage: %s\n", me);
  exit(1);
}

void panic(const char *mess) {
  fprintf(stderr, "Error: %s\nUsage: %s\n", mess, me);
  exit(2);
}

void skipcomment(void) {
  int c;
  while(1) {
    switch (c = getchar()) {
     case EOF: panic("premature EOF on input"); break;
     case '\n': return;
     default: break;
    }
  }
}

void skipwhite(void) {
  int c;
  while(1) {
    switch (c = getc(stdin)) {
     case EOF: panic("premature EOF on input"); break;
     case ' ': case '\t': case '\r': case '\n': break;
     case '#': skipcomment(); break;
     default: ungetc(c, stdin); return;
    }
  }
}

int nextint(const char *what) {
  int i;
  skipwhite();
  if (!scanf("%d", &i)) panic(what);
  return i;
}

/* Program */

int main (int argc, char *argv[]) {

  char magic[MAGICSIZE];
  enum { PBM, PGM, PPM } which;
  int width, height, newheight, pixelmax;

  int linelength;
  char *line, *whiteline;

  /* establish identity and proper usage */
  me = argv[0];
  if (argc != 1) oops();

  /* magic */
  if (!fread(magic, 1, MAGICSIZE, stdin))
    panic("no magic (nothing on standard input)");

  if (!memcmp(magic, PBMRAWMAGIC, MAGICSIZE))
    which = PBM;
  else if (!memcmp(magic, PGMRAWMAGIC, MAGICSIZE))
    which = PGM;
  else if (!memcmp(magic, PPMRAWMAGIC, MAGICSIZE))
    which = PPM;
  else
    panic("bad magic (standard input not a raw anymap)");

  /* width and height */
  width = nextint("pixelwidth integer");
  height = nextint("pixelheight integer");
  switch (which) {
   case PBM: pixelmax = 0; break; /* hack (used by memset below) */
   case PGM: case PPM:
    pixelmax = nextint("pixelmax integer");
    if (pixelmax > 255) panic("pixelmax larger than 255");
  }
  if (getchar() != '\n')
    panic("something not a simple newline after width height [pixelmax]");

  /* allocate pixel line */
  switch (which) {
   case PBM: linelength = (width + 7) / 8; break;
   case PGM: linelength = width; break;
   case PPM: linelength = width * 3; break;
  }
  line = (char*)malloc(linelength);
  if (!line) panic("could not allocate pixel line");
  whiteline = (char*)malloc(linelength);
  if (!whiteline) panic("could not allocate white pixel line");
  memset(whiteline, pixelmax, linelength);

  /* skip white pixel lines */
  newheight = height;
  while (fread(line, linelength, 1, stdin)
	 && !memcmp(line, whiteline, linelength)) {
    newheight--;
    if (newheight <= 0) panic("entire image blank");
  }

  /* output revised header */
  if (newheight < height)
    fprintf(stderr,"%s: cropping %d rows off the top\n", me, height-newheight);
  printf("%.*s\n%d %d\n", MAGICSIZE, magic, width, newheight);
  switch (which) {
   case PBM: break;
   case PGM: case PPM:
    printf("%d\n", pixelmax); break;
  }

  /* output remainder of image */
  do {
    if (!fwrite(line, linelength, 1, stdout)) panic("could not write");
  } while (fread(line, linelength, 1, stdin));
  if (!feof(stdin)) panic("input not exhausted");
  
  return(0);
}


/*
** $Log: pnmrawtopcropwhite.c,v $
** Revision 3.10  2011/03/14 20:14:00  krisrose
** Preparing for release 3.8.6.
**
** Revision 3.9  2010/06/10 18:45:49  krisrose
** Reference to GPL by URL.
**
** Revision 3.8  2010/04/16 06:06:51  krisrose
** Preparing for a new release...
**
** Revision 3.7  1999/02/16 15:12:50  krisrose
** Interim release (Y&Y fonts now free).
**
** Revision 1.3  1997/05/01 20:59:51  krisrose
** Works for all three raw formats now.
**
** Revision 1.2  1997/05/01 17:34:58  krisrose
** Extended to raw PGM and PPM in addition to PBM.
**
** Revision 1.1  1997/04/30 21:30:31  krisrose
** Initial revision
*/

